High-fidelity quantum state preparation using neighboring optimal control

We present an approach to single-shot high-fidelity preparation of an $n$-qubit state based on neighboring optimal control theory. This represents a new application of the neighboring optimal control formalism which was originally developed to produce single-shot high-fidelity quantum gates. To illustrate the approach, and to provide a proof-of-principle, we use it to prepare the two qubit Bell state $|\beta_{01}\rangle = (1/\sqrt{2})\left[\, |01\rangle + |10\rangle\,\right]$ with an error probability $\epsilon\sim 10^{-6}$ ($10^{-5}$) for ideal (non-ideal) control. Using standard methods in the literature, these high-fidelity Bell states can be leveraged to fault-tolerantly prepare the logical state $|\overline{\beta}_{01}\rangle$.

==> State preparation/errorxxyyrotdeltay2.m <==
function error = errorxxyyrotdeltay2(r)
%two qubit gate adding sx-sx and sy-sy coupling, solve for deltay in rotating frame
%suppsoe there's a Q(t) satisfying -Q+GR^-1G' == 0, find R = r*(G'*G)

vb1 = 1/sqrt(2)*[1;0;0;1];
vb2 = 1/sqrt(2)*[0;1;1;0];
vb3 = 1/sqrt(2)*[1;0;0;-1];
vb4 = 1/sqrt(2)*[0;1;-1;0];
Utgt = [-exp(1.28i)*vb2,-exp(0.24i)*vb1,-exp(0.24i)*vb3,exp(1.39i)*vb4];
%All states result
        p = [4.526, 9.579, 1.386, 9.622, 8.905, 0.918, 4.331];
        eta= p(1)/10000;
        lambda = p(2);
        d1 = p(3);
        d2 = p(4);
        d3 = p(5);
        dz = p(6);
        dx = p(7);
%Precise parameters

alpha1 = 60^2/(2*lambda)-(d1+d2)*60/2;

udr = diag([exp(2i*(alpha1));1;1;exp(-2i*(alpha1))]);
%rotation transformation between detector frame and rotating frame

U00 = eye(4);
U00v = [U00(:,1);U00(:,2);U00(:,3);U00(:,4)];
%initial value for U0
        
options2 = odeset('AbsTol',1e-12,'RelTol',1e-6);
[t1,x1] = ode45(@twist2propxxyy,[-60,60],U00v,options2);
s1 = length(x1);
U0Tr = [x1(s1,1),x1(s1,5),x1(s1,9),x1(s1,13);x1(s1,2),x1(s1,6),x1(s1,10),x1(s1,14);x1(s1,3),x1(s1,7),x1(s1,11),x1(s1,15);x1(s1,4),x1(s1,8),x1(s1,12),x1(s1,16)];
%U0 at t = T in rotating frame
%U0Td = udr'*U0Tr*udr;
%U0 at t = T in detector frame
%TrP0 = 10000*abs(trace((U0Td'-Utgt')*(U0Td-Utgt)));
Utgtr = udr*Utgt*udr';
%target gate in rotating frame
betar = (eye(4) - U0Tr'*Utgtr)/1i;
dbetar = [betar(:,1);betar(:,2);betar(:,3);betar(:,4)];
%dbeta in rotating frame

[t2,x2] = ode45(@twistxxyyrotdeltay2,[-60,60],[U00v;U00v;-dbetar],options2,r);
s2 = length(x2);
UTr = [x2(s2,17),x2(s2,21),x2(s2,25),x2(s2,29);x2(s2,18),x2(s2,22),x2(s2,26),x2(s2,30);x2(s2,19),x2(s2,23),x2(s2,27),x2(s2,31);x2(s2,20),x2(s2,24),x2(s2,28),x2(s2,32)];
%U at t = T in rotating frame, with correction
UTd = udr'*UTr*udr;
%U at t = T in detector frame, with correction
vd = UTd(:,1);
error = 10000*abs(1 - abs(dot(vd,vb2))^2);









==> State preparation/fperrorxxyyrotdeltay2.m <==
%two qubit gate adding sx-sx and sy-sy coupling, solve for deltay in rotating frame
%suppsoe there's a Q(t) satisfying -Q+GR^-1G' == 0, R = r*(G'*G), r = 70
%finite precision
clear all
%r = 70;
vb1 = 1/sqrt(2)*[1;0;0;1];
vb2 = 1/sqrt(2)*[0;1;1;0];
vb3 = 1/sqrt(2)*[1;0;0;-1];
vb4 = 1/sqrt(2)*[0;1;-1;0];
Utgt = [-exp(1.28i)*vb2,-exp(0.24i)*vb1,-exp(0.24i)*vb3,exp(1.39i)*vb4];
%All states result
        p = [4.526, 9.579, 1.386, 9.622, 8.905, 0.918, 4.331];
        eta= p(1)/10000;
        lambda = p(2);
        d1 = p(3);
        d2 = p(4);
        d3 = p(5);
        dz = p(6);
        dx = p(7);
%Precise parameters

        pbar = [4.526, 9.579, 1.386, 9.622, 8.905, 0.918, 4.333];
        etabar= pbar(1)/10000;
        lambdabar = pbar(2);
        d1bar = pbar(3);
        d2bar = pbar(4);
        d3bar = pbar(5);
        dzbar = pbar(6);
        dxbar = pbar(7);
%finite precision parameters

alpha1 = 60^2/(2*lambda)-(d1+d2)*60/2;

udr = diag([exp(2i*(alpha1));1;1;exp(-2i*(alpha1))]);
%rotation transformation between detector frame and rotating frame

U00 = eye(4);
U00v = [U00(:,1);U00(:,2);U00(:,3);U00(:,4)];
%initial value for U0
        
options2 = odeset('AbsTol',1e-12,'RelTol',1e-6);
[t1,x1] = ode45(@twist2propxxyy,[-60,60],U00v,options2);
s1 = length(x1);
U0Tr = [x1(s1,1),x1(s1,5),x1(s1,9),x1(s1,13);x1(s1,2),x1(s1,6),x1(s1,10),x1(s1,14);x1(s1,3),x1(s1,7),x1(s1,11),x1(s1,15);x1(s1,4),x1(s1,8),x1(s1,12),x1(s1,16)];
%U0 at t = T in rotating frame
%U0Td = udr'*U0Tr*udr;
%U0 at t = T in detector frame
%TrP0 = 10000*abs(trace((U0Td'-Utgt')*(U0Td-Utgt)));
Utgtr = udr*Utgt*udr';
%target gate in rotating frame
betar = (eye(4) - U0Tr'*Utgtr)/1i;
dbetar = [betar(:,1);betar(:,2);betar(:,3);betar(:,4)];
%dbeta in rotating frame

[t2,x2] = ode45(@fptwistxxyyrotdeltay2,[-60,60],[U00v;U00v;-dbetar],options2);
s2 = length(x2);
UTr = [x2(s2,17),x2(s2,21),x2(s2,25),x2(s2,29);x2(s2,18),x2(s2,22),x2(s2,26),x2(s2,30);x2(s2,19),x2(s2,23),x2(s2,27),x2(s2,31);x2(s2,20),x2(s2,24),x2(s2,28),x2(s2,32)];
%U at t = T in rotating frame, with correction
UTd = udr'*UTr*udr;
%U at t = T in detector frame, with correction
vd = UTd(:,1);
error = abs(1 - abs(dot(vd,vb2))^2)



==> State preparation/fptwistxxyyrotdeltay2.m <==
function dx = fptwistxxyyrotdeltay2(t,x)
%finite precision two qubit adding sx-sx and sy-sy coupling, everything in rotating frame
%suppsoe there's a Q(t) satisfying -Q+GR^-1G' == 0, R = r*(G'*G)
%x = (U0;U;Deltay)
        r = 70; 
        p = [4.526, 9.579, 1.386, 9.622, 8.905, 0.918, 4.331];
        
        eta= p(1)/10000;
        lambda = p(2);
        d1 = p(3);
        d2 = p(4);
        d3 = p(5);
        dz = p(6);
        dx = p(7);
        
        phi = eta/(lambda*2)*t^4;
        
        az = (pi/2)*dz;
        ax = (pi/2)*dx;
        b1 = d3/lambda;
        b2 = 1/lambda;
        b3 = d1/2;
      
        alpha1 = t^2/(2*lambda)-(d1+d2)*t/2;
              
        theta1 = phi-2*alpha1;
        %Precise parameters
        
        pbar = [4.526, 9.579, 1.386, 9.622, 8.905, 0.918, 4.333];
        etabar= pbar(1)/10000;
        lambdabar = pbar(2);
        d1bar = pbar(3);
        d2bar = pbar(4);
        d3bar = pbar(5);
        dzbar = pbar(6);
        dxbar = pbar(7);
        
        phibar = etabar/(lambdabar*2)*t^4;
        
        azbar = (pi/2)*dzbar;
        axbar = (pi/2)*dxbar;
        b1bar = d3bar/lambdabar;
        b2bar = 1/lambdabar;
        b3bar = d1bar/2;
      
        alpha1bar = t^2/(2*lambdabar)-(d1bar+d2bar)*t/2;
              
        theta1bar = phibar-2*alpha1bar;
        %finite precision parameters

        

        
        I = eye(2);
        sx = [0,1;1,0];
        sy = [0,-1i;1i,0];
        sz = [1,0;0,-1]; 
        %Pauli matrices
        
        s1x = kron(sx,I);
        s2x = kron(I,sx);
        s1y = kron(sy,I);
        s2y = kron(I,sy);        
        s1z = kron(sz,I);
        s2z = kron(I,sz);
        %Pauli matrices for two qubits
                       
        thetadet1 = d1/(d3-1)*t + d1*t;
        %thetadet1 = phidet - 2*alpha1, phidet = t^2/lambda+(d1*b2/(b1-b2)-d2)*t;
        
        
        thetadet1bar = d1bar/(d3bar-1)*t + d1bar*t;
        %thetadet1 = phidet - 2*alpha1, phidet = t^2/lambda+(d1*b2/(b1-b2)-d2)*t;
        
        dx = zeros(48,1);
        %x = (U0;U;deltay)
        U0 = [x(1:4),x(5:8),x(9:12),x(13:16)];
        
        H0 = [-az+b3,-b2*exp(-1i*theta1),-b1*exp(-1i*theta1),0;-b2*exp(1i*theta1),az-b3,-2*ax,-b1*exp(-1i*theta1);-b1*exp(1i*theta1),-2*ax,az+b3,-b2*exp(-1i*theta1);0,-b1*exp(1i*theta1),-b2*exp(1i*theta1),-az-b3];
       
        
        dx(1) = -1i*(H0(1,1)*x(1)+H0(1,2)*x(2)+H0(1,3)*x(3)+H0(1,4)*x(4));
        dx(2) = -1i*(H0(2,1)*x(1)+H0(2,2)*x(2)+H0(2,3)*x(3)+H0(2,4)*x(4));
        dx(3) = -1i*(H0(3,1)*x(1)+H0(3,2)*x(2)+H0(3,3)*x(3)+H0(3,4)*x(4));
        dx(4) = -1i*(H0(4,1)*x(1)+H0(4,2)*x(2)+H0(4,3)*x(3)+H0(4,4)*x(4));
        dx(5) = -1i*(H0(1,1)*x(5)+H0(1,2)*x(6)+H0(1,3)*x(7)+H0(1,4)*x(8));
        dx(6) = -1i*(H0(2,1)*x(5)+H0(2,2)*x(6)+H0(2,3)*x(7)+H0(2,4)*x(8));
        dx(7) = -1i*(H0(3,1)*x(5)+H0(3,2)*x(6)+H0(3,3)*x(7)+H0(3,4)*x(8));
        dx(8) = -1i*(H0(4,1)*x(5)+H0(4,2)*x(6)+H0(4,3)*x(7)+H0(4,4)*x(8));
        dx(9) = -1i*(H0(1,1)*x(9)+H0(1,2)*x(10)+H0(1,3)*x(11)+H0(1,4)*x(12));
        dx(10) = -1i*(H0(2,1)*x(9)+H0(2,2)*x(10)+H0(2,3)*x(11)+H0(2,4)*x(12));
        dx(11) = -1i*(H0(3,1)*x(9)+H0(3,2)*x(10)+H0(3,3)*x(11)+H0(3,4)*x(12));
        dx(12) = -1i*(H0(4,1)*x(9)+H0(4,2)*x(10)+H0(4,3)*x(11)+H0(4,4)*x(12));
        dx(13) = -1i*(H0(1,1)*x(13)+H0(1,2)*x(14)+H0(1,3)*x(15)+H0(1,4)*x(16));
        dx(14) = -1i*(H0(2,1)*x(13)+H0(2,2)*x(14)+H0(2,3)*x(15)+H0(2,4)*x(16));
        dx(15) = -1i*(H0(3,1)*x(13)+H0(3,2)*x(14)+H0(3,3)*x(15)+H0(3,4)*x(16));
        dx(16) = -1i*(H0(4,1)*x(13)+H0(4,2)*x(14)+H0(4,3)*x(15)+H0(4,4)*x(16));
        %Schrodinger Dynamics for U0, in rotating frame
        
        Sx = -0.5*(d3*(cos(thetadet1)*s1x + sin(thetadet1)*s1y) + (cos(thetadet1)*s2x + sin(thetadet1)*s2y));
        Sy = -0.5*(d3*(cos(thetadet1)*s1y - sin(thetadet1)*s1x) + (cos(thetadet1)*s2y - sin(thetadet1)*s2x));
        Sz = -0.5*(d3*s1z + s2z);
        
        U0x = U0'*Sx*U0;
        U0y = U0'*Sy*U0;
        U0z = U0'*Sz*U0;
        %Component of G in rotating frame
        
        G = [U0x(:),U0y(:),U0z(:)];
        %G matrix in rotating frame
        
        R = r*(G'*G);
        %Rin = r*(G'*G)^(-1);
        Rin = R^(-1);
        GC = G*Rin*G';
        %GC matrix = G*R^{-1}*G'
        RHS = -GC*x(33:48);       
        
        dx(33) = RHS(1);
        dx(34) = RHS(2);
        dx(35) = RHS(3);
        dx(36) = RHS(4);
        dx(37) = RHS(5);
        dx(38) = RHS(6);
        dx(39) = RHS(7);
        dx(40) = RHS(8);
        dx(41) = RHS(9);
        dx(42) = RHS(10);
        dx(43) = RHS(11);
        dx(44) = RHS(12);
        dx(45) = RHS(13);
        dx(46) = RHS(14);
        dx(47) = RHS(15);
        dx(48) = RHS(16);
        %Deltay equation in rotating frame
  
        Deltay = x(33:48);
        
        dF = -Rin*G'*Deltay;
        %dF: correction to the control field in rotating frame
        
        Sxbar = -0.5*(d3bar*(cos(thetadet1bar)*s1x + sin(thetadet1bar)*s1y) + (cos(thetadet1bar)*s2x + sin(thetadet1bar)*s2y));
        Sybar = -0.5*(d3bar*(cos(thetadet1bar)*s1y - sin(thetadet1bar)*s1x) + (cos(thetadet1bar)*s2y - sin(thetadet1bar)*s2x));
        Szbar = -0.5*(d3bar*s1z + s2z);
        
        dH = dF(1)*Sxbar + dF(2)*Sybar + dF(3)*Szbar;
        %dH: correction to the hamiltonian in rotating frame
        
        H0bar = [-azbar+b3bar,-b2bar*exp(-1i*theta1bar),-b1bar*exp(-1i*theta1bar),0;-b2bar*exp(1i*theta1bar),azbar-b3bar,-2*axbar,-b1bar*exp(-1i*theta1bar);-b1bar*exp(1i*theta1bar),-2*axbar,azbar+b3bar,-b2bar*exp(-1i*theta1bar);0,-b1bar*exp(1i*theta1bar),-b2bar*exp(1i*theta1bar),-azbar-b3bar];

        
        dx(17) = -1i*(H0bar(1,1)*x(17)+H0bar(1,2)*x(18)+H0bar(1,3)*x(19)+H0bar(1,4)*x(20)+dH(1,1)*x(17)+dH(1,2)*x(18)+dH(1,3)*x(19)+dH(1,4)*x(20));
        dx(18) = -1i*(H0bar(2,1)*x(17)+H0bar(2,2)*x(18)+H0bar(2,3)*x(19)+H0bar(2,4)*x(20)+dH(2,1)*x(17)+dH(2,2)*x(18)+dH(2,3)*x(19)+dH(2,4)*x(20));
        dx(19) = -1i*(H0bar(3,1)*x(17)+H0bar(3,2)*x(18)+H0bar(3,3)*x(19)+H0bar(3,4)*x(20)+dH(3,1)*x(17)+dH(3,2)*x(18)+dH(3,3)*x(19)+dH(3,4)*x(20));
        dx(20) = -1i*(H0bar(4,1)*x(17)+H0bar(4,2)*x(18)+H0bar(4,3)*x(19)+H0bar(4,4)*x(20)+dH(4,1)*x(17)+dH(4,2)*x(18)+dH(4,3)*x(19)+dH(4,4)*x(20));
        dx(21) = -1i*(H0bar(1,1)*x(21)+H0bar(1,2)*x(22)+H0bar(1,3)*x(23)+H0bar(1,4)*x(24)+dH(1,1)*x(21)+dH(1,2)*x(22)+dH(1,3)*x(23)+dH(1,4)*x(24));
        dx(22) = -1i*(H0bar(2,1)*x(21)+H0bar(2,2)*x(22)+H0bar(2,3)*x(23)+H0bar(2,4)*x(24)+dH(2,1)*x(21)+dH(2,2)*x(22)+dH(2,3)*x(23)+dH(2,4)*x(24));
        dx(23) = -1i*(H0bar(3,1)*x(21)+H0bar(3,2)*x(22)+H0bar(3,3)*x(23)+H0bar(3,4)*x(24)+dH(3,1)*x(21)+dH(3,2)*x(22)+dH(3,3)*x(23)+dH(3,4)*x(24));
        dx(24) = -1i*(H0bar(4,1)*x(21)+H0bar(4,2)*x(22)+H0bar(4,3)*x(23)+H0bar(4,4)*x(24)+dH(4,1)*x(21)+dH(4,2)*x(22)+dH(4,3)*x(23)+dH(4,4)*x(24));
        dx(25) = -1i*(H0bar(1,1)*x(25)+H0bar(1,2)*x(26)+H0bar(1,3)*x(27)+H0bar(1,4)*x(28)+dH(1,1)*x(25)+dH(1,2)*x(26)+dH(1,3)*x(27)+dH(1,4)*x(28));
        dx(26) = -1i*(H0bar(2,1)*x(25)+H0bar(2,2)*x(26)+H0bar(2,3)*x(27)+H0bar(2,4)*x(28)+dH(2,1)*x(25)+dH(2,2)*x(26)+dH(2,3)*x(27)+dH(2,4)*x(28));
        dx(27) = -1i*(H0bar(3,1)*x(25)+H0bar(3,2)*x(26)+H0bar(3,3)*x(27)+H0bar(3,4)*x(28)+dH(3,1)*x(25)+dH(3,2)*x(26)+dH(3,3)*x(27)+dH(3,4)*x(28));
        dx(28) = -1i*(H0bar(4,1)*x(25)+H0bar(4,2)*x(26)+H0bar(4,3)*x(27)+H0bar(4,4)*x(28)+dH(4,1)*x(25)+dH(4,2)*x(26)+dH(4,3)*x(27)+dH(4,4)*x(28));
        dx(29) = -1i*(H0bar(1,1)*x(29)+H0bar(1,2)*x(30)+H0bar(1,3)*x(31)+H0bar(1,4)*x(32)+dH(1,1)*x(29)+dH(1,2)*x(30)+dH(1,3)*x(31)+dH(1,4)*x(32));
        dx(30) = -1i*(H0bar(2,1)*x(29)+H0bar(2,2)*x(30)+H0bar(2,3)*x(31)+H0bar(2,4)*x(32)+dH(2,1)*x(29)+dH(2,2)*x(30)+dH(2,3)*x(31)+dH(2,4)*x(32));
        dx(31) = -1i*(H0bar(3,1)*x(29)+H0bar(3,2)*x(30)+H0bar(3,3)*x(31)+H0bar(3,4)*x(32)+dH(3,1)*x(29)+dH(3,2)*x(30)+dH(3,3)*x(31)+dH(3,4)*x(32));
        dx(32) = -1i*(H0bar(4,1)*x(29)+H0bar(4,2)*x(30)+H0bar(4,3)*x(31)+H0bar(4,4)*x(32)+dH(4,1)*x(29)+dH(4,2)*x(30)+dH(4,3)*x(31)+dH(4,4)*x(32));
        %Schrodinger Dynamics for U with correction in rotating frame
        
      
        


==> State preparation/multitargeterror2proppxxyy.m <==
function error = multitargeterror2proppxxyy(p)
%finding TRP parameters that yields good "Bell Matrix" by minimizing
%summation of errors
%adding sx-sx and sy-sy coupling



vb1 = 1/sqrt(2)*[1;0;0;1]; %Phi+ state
vb2 = 1/sqrt(2)*[1;0;0;-1]; %Phi- state
vb3 = 1/sqrt(2)*[0;1;1;0]; %Psi+ state
vb4 = 1/sqrt(2)*[0;1;-1;0]; %Psi- state
%Bell states

errorv = zeros(48,1);

U00 = eye(4);
U00v = [U00(:,1);U00(:,2);U00(:,3);U00(:,4)];
v01 = U00(:,1);
v02 = U00(:,2);
v03 = U00(:,3);
v04 = U00(:,4);



        p = fix(1000*p)/1000;

        eta= p(1)/10000;
        lambda = p(2);
        d1 = p(3);
        d2 = p(4);
        d3 = p(5);
        dz = p(6);
        dx = p(7);


alpha1 = 60^2/(2*lambda)-(d1+d2)*60/2;

u = diag([exp(2i*(alpha1));1;1;exp(-2i*(alpha1))]);
%unitary transformation for numerical stability ideal case

options2 = odeset('AbsTol',1e-12,'RelTol',1e-6);
[t,x] = ode45(@twist2proppxxyy,[-60,60],U00v,options2,p);
s = length(x);
U0 = [x(s,1),x(s,5),x(s,9),x(s,13);x(s,2),x(s,6),x(s,10),x(s,14);x(s,3),x(s,7),x(s,11),x(s,15);x(s,4),x(s,8),x(s,12),x(s,16)];
U0d = u'*U0*u;
v0d1 = U0d(:,1);
v0d2 = U0d(:,2);
v0d3 = U0d(:,3);
v0d4 = U0d(:,4);


errorv(1) = 10000*(abs(1 - abs(dot(v0d1,vb1))^2) + abs(1 - abs(dot(v0d2,vb2))^2) + abs(1 - abs(dot(v0d3,vb3))^2) + abs(1 - abs(dot(v0d4,vb4))^2));
errorv(2) = 10000*(abs(1 - abs(dot(v0d1,vb1))^2) + abs(1 - abs(dot(v0d2,vb2))^2) + abs(1 - abs(dot(v0d3,vb4))^2) + abs(1 - abs(dot(v0d4,vb3))^2));
errorv(3) = 10000*(abs(1 - abs(dot(v0d1,vb1))^2) + abs(1 - abs(dot(v0d2,vb3))^2) + abs(1 - abs(dot(v0d3,vb2))^2) + abs(1 - abs(dot(v0d4,vb4))^2));
errorv(4) = 10000*(abs(1 - abs(dot(v0d1,vb1))^2) + abs(1 - abs(dot(v0d2,vb3))^2) + abs(1 - abs(dot(v0d3,vb4))^2) + abs(1 - abs(dot(v0d4,vb2))^2));
errorv(5) = 10000*(abs(1 - abs(dot(v0d1,vb1))^2) + abs(1 - abs(dot(v0d2,vb4))^2) + abs(1 - abs(dot(v0d3,vb2))^2) + abs(1 - abs(dot(v0d4,vb3))^2));
errorv(6) = 10000*(abs(1 - abs(dot(v0d1,vb1))^2) + abs(1 - abs(dot(v0d2,vb4))^2) + abs(1 - abs(dot(v0d3,vb3))^2) + abs(1 - abs(dot(v0d4,vb2))^2));

errorv(7) = 10000*(abs(1 - abs(dot(v0d1,vb2))^2) + abs(1 - abs(dot(v0d2,vb1))^2) + abs(1 - abs(dot(v0d3,vb3))^2) + abs(1 - abs(dot(v0d4,vb4))^2));
errorv(8) = 10000*(abs(1 - abs(dot(v0d1,vb2))^2) + abs(1 - abs(dot(v0d2,vb1))^2) + abs(1 - abs(dot(v0d3,vb4))^2) + abs(1 - abs(dot(v0d4,vb3))^2));
errorv(9) = 10000*(abs(1 - abs(dot(v0d1,vb2))^2) + abs(1 - abs(dot(v0d2,vb3))^2) + abs(1 - abs(dot(v0d3,vb1))^2) + abs(1 - abs(dot(v0d4,vb4))^2));
errorv(10) = 10000*(abs(1 - abs(dot(v0d1,vb2))^2) + abs(1 - abs(dot(v0d2,vb3))^2) + abs(1 - abs(dot(v0d3,vb4))^2) + abs(1 - abs(dot(v0d4,vb1))^2));
errorv(11) = 10000*(abs(1 - abs(dot(v0d1,vb2))^2) + abs(1 - abs(dot(v0d2,vb4))^2) + abs(1 - abs(dot(v0d3,vb1))^2) + abs(1 - abs(dot(v0d4,vb3))^2));
errorv(12) = 10000*(abs(1 - abs(dot(v0d1,vb2))^2) + abs(1 - abs(dot(v0d2,vb4))^2) + abs(1 - abs(dot(v0d3,vb3))^2) + abs(1 - abs(dot(v0d4,vb1))^2));

errorv(13) = 10000*(abs(1 - abs(dot(v0d1,vb3))^2) + abs(1 - abs(dot(v0d2,vb1))^2) + abs(1 - abs(dot(v0d3,vb2))^2) + abs(1 - abs(dot(v0d4,vb4))^2));
errorv(14) = 10000*(abs(1 - abs(dot(v0d1,vb3))^2) + abs(1 - abs(dot(v0d2,vb1))^2) + abs(1 - abs(dot(v0d3,vb4))^2) + abs(1 - abs(dot(v0d4,vb2))^2));
errorv(15) = 10000*(abs(1 - abs(dot(v0d1,vb3))^2) + abs(1 - abs(dot(v0d2,vb2))^2) + abs(1 - abs(dot(v0d3,vb1))^2) + abs(1 - abs(dot(v0d4,vb4))^2));
errorv(16) = 10000*(abs(1 - abs(dot(v0d1,vb3))^2) + abs(1 - abs(dot(v0d2,vb2))^2) + abs(1 - abs(dot(v0d3,vb4))^2) + abs(1 - abs(dot(v0d4,vb1))^2));
errorv(17) = 10000*(abs(1 - abs(dot(v0d1,vb3))^2) + abs(1 - abs(dot(v0d2,vb4))^2) + abs(1 - abs(dot(v0d3,vb1))^2) + abs(1 - abs(dot(v0d4,vb2))^2));
errorv(18) = 10000*(abs(1 - abs(dot(v0d1,vb3))^2) + abs(1 - abs(dot(v0d2,vb4))^2) + abs(1 - abs(dot(v0d3,vb2))^2) + abs(1 - abs(dot(v0d4,vb1))^2));

errorv(19) = 10000*(abs(1 - abs(dot(v0d1,vb4))^2) + abs(1 - abs(dot(v0d2,vb1))^2) + abs(1 - abs(dot(v0d3,vb2))^2) + abs(1 - abs(dot(v0d4,vb3))^2));
errorv(20) = 10000*(abs(1 - abs(dot(v0d1,vb4))^2) + abs(1 - abs(dot(v0d2,vb1))^2) + abs(1 - abs(dot(v0d3,vb3))^2) + abs(1 - abs(dot(v0d4,vb2))^2));
errorv(21) = 10000*(abs(1 - abs(dot(v0d1,vb4))^2) + abs(1 - abs(dot(v0d2,vb2))^2) + abs(1 - abs(dot(v0d3,vb1))^2) + abs(1 - abs(dot(v0d4,vb3))^2));
errorv(22) = 10000*(abs(1 - abs(dot(v0d1,vb4))^2) + abs(1 - abs(dot(v0d2,vb2))^2) + abs(1 - abs(dot(v0d3,vb3))^2) + abs(1 - abs(dot(v0d4,vb1))^2));
errorv(23) = 10000*(abs(1 - abs(dot(v0d1,vb4))^2) + abs(1 - abs(dot(v0d2,vb3))^2) + abs(1 - abs(dot(v0d3,vb1))^2) + abs(1 - abs(dot(v0d4,vb2))^2));
errorv(24) = 10000*(abs(1 - abs(dot(v0d1,vb4))^2) + abs(1 - abs(dot(v0d2,vb3))^2) + abs(1 - abs(dot(v0d3,vb2))^2) + abs(1 - abs(dot(v0d4,vb1))^2));

errorv(25) = 10000*(abs(1 - abs(dot(v0d1,vb1))^2) + abs(1 - abs(dot(v0d2,vb2))^2) + abs(1 - abs(dot(v0d3,v02))^2) + abs(1 - abs(dot(v0d4,v03))^2));
errorv(26) = 10000*(abs(1 - abs(dot(v0d1,vb1))^2) + abs(1 - abs(dot(v0d2,vb2))^2) + abs(1 - abs(dot(v0d3,v03))^2) + abs(1 - abs(dot(v0d4,v02))^2));
errorv(27) = 10000*(abs(1 - abs(dot(v0d1,vb1))^2) + abs(1 - abs(dot(v0d2,v02))^2) + abs(1 - abs(dot(v0d3,vb2))^2) + abs(1 - abs(dot(v0d4,v03))^2));
errorv(28) = 10000*(abs(1 - abs(dot(v0d1,vb1))^2) + abs(1 - abs(dot(v0d2,v02))^2) + abs(1 - abs(dot(v0d3,v03))^2) + abs(1 - abs(dot(v0d4,vb2))^2));
errorv(29) = 10000*(abs(1 - abs(dot(v0d1,vb1))^2) + abs(1 - abs(dot(v0d2,v03))^2) + abs(1 - abs(dot(v0d3,vb2))^2) + abs(1 - abs(dot(v0d4,v02))^2));
errorv(30) = 10000*(abs(1 - abs(dot(v0d1,vb1))^2) + abs(1 - abs(dot(v0d2,v03))^2) + abs(1 - abs(dot(v0d3,v02))^2) + abs(1 - abs(dot(v0d4,vb2))^2));

errorv(31) = 10000*(abs(1 - abs(dot(v0d1,vb2))^2) + abs(1 - abs(dot(v0d2,vb1))^2) + abs(1 - abs(dot(v0d3,v02))^2) + abs(1 - abs(dot(v0d4,v03))^2));
errorv(32) = 10000*(abs(1 - abs(dot(v0d1,vb2))^2) + abs(1 - abs(dot(v0d2,vb1))^2) + abs(1 - abs(dot(v0d3,v03))^2) + abs(1 - abs(dot(v0d4,v02))^2));
errorv(33) = 10000*(abs(1 - abs(dot(v0d1,vb2))^2) + abs(1 - abs(dot(v0d2,v02))^2) + abs(1 - abs(dot(v0d3,vb1))^2) + abs(1 - abs(dot(v0d4,v03))^2));
errorv(34) = 10000*(abs(1 - abs(dot(v0d1,vb2))^2) + abs(1 - abs(dot(v0d2,v02))^2) + abs(1 - abs(dot(v0d3,v03))^2) + abs(1 - abs(dot(v0d4,vb1))^2));
errorv(35) = 10000*(abs(1 - abs(dot(v0d1,vb2))^2) + abs(1 - abs(dot(v0d2,v03))^2) + abs(1 - abs(dot(v0d3,vb1))^2) + abs(1 - abs(dot(v0d4,v02))^2));
errorv(36) = 10000*(abs(1 - abs(dot(v0d1,vb2))^2) + abs(1 - abs(dot(v0d2,v03))^2) + abs(1 - abs(dot(v0d3,v02))^2) + abs(1 - abs(dot(v0d4,vb1))^2));

errorv(37) = 10000*(abs(1 - abs(dot(v0d1,vb3))^2) + abs(1 - abs(dot(v0d2,vb4))^2) + abs(1 - abs(dot(v0d3,v01))^2) + abs(1 - abs(dot(v0d4,v04))^2));
errorv(38) = 10000*(abs(1 - abs(dot(v0d1,vb3))^2) + abs(1 - abs(dot(v0d2,vb4))^2) + abs(1 - abs(dot(v0d3,v04))^2) + abs(1 - abs(dot(v0d4,v01))^2));
errorv(39) = 10000*(abs(1 - abs(dot(v0d1,vb3))^2) + abs(1 - abs(dot(v0d2,v01))^2) + abs(1 - abs(dot(v0d3,vb4))^2) + abs(1 - abs(dot(v0d4,v04))^2));
errorv(40) = 10000*(abs(1 - abs(dot(v0d1,vb3))^2) + abs(1 - abs(dot(v0d2,v01))^2) + abs(1 - abs(dot(v0d3,v04))^2) + abs(1 - abs(dot(v0d4,vb4))^2));
errorv(41) = 10000*(abs(1 - abs(dot(v0d1,vb3))^2) + abs(1 - abs(dot(v0d2,v04))^2) + abs(1 - abs(dot(v0d3,vb4))^2) + abs(1 - abs(dot(v0d4,v01))^2));
errorv(42) = 10000*(abs(1 - abs(dot(v0d1,vb3))^2) + abs(1 - abs(dot(v0d2,v04))^2) + abs(1 - abs(dot(v0d3,v01))^2) + abs(1 - abs(dot(v0d4,vb4))^2));

errorv(43) = 10000*(abs(1 - abs(dot(v0d1,vb4))^2) + abs(1 - abs(dot(v0d2,vb3))^2) + abs(1 - abs(dot(v0d3,v01))^2) + abs(1 - abs(dot(v0d4,v04))^2));
errorv(44) = 10000*(abs(1 - abs(dot(v0d1,vb4))^2) + abs(1 - abs(dot(v0d2,vb3))^2) + abs(1 - abs(dot(v0d3,v04))^2) + abs(1 - abs(dot(v0d4,v01))^2));
errorv(45) = 10000*(abs(1 - abs(dot(v0d1,vb4))^2) + abs(1 - abs(dot(v0d2,v01))^2) + abs(1 - abs(dot(v0d3,vb3))^2) + abs(1 - abs(dot(v0d4,v04))^2));
errorv(46) = 10000*(abs(1 - abs(dot(v0d1,vb4))^2) + abs(1 - abs(dot(v0d2,v01))^2) + abs(1 - abs(dot(v0d3,v04))^2) + abs(1 - abs(dot(v0d4,vb3))^2));
errorv(47) = 10000*(abs(1 - abs(dot(v0d1,vb4))^2) + abs(1 - abs(dot(v0d2,v04))^2) + abs(1 - abs(dot(v0d3,vb3))^2) + abs(1 - abs(dot(v0d4,v01))^2));
errorv(48) = 10000*(abs(1 - abs(dot(v0d1,vb4))^2) + abs(1 - abs(dot(v0d2,v04))^2) + abs(1 - abs(dot(v0d3,v01))^2) + abs(1 - abs(dot(v0d4,vb3))^2));

error = min(errorv);

==> State preparation/noiseerrorxxyyrotdeltay2.m <==
%noise
%two qubit gate adding sx-sx and sy-sy coupling, solve for deltay in rotating frame
%suppsoe there's a Q(t) satisfying -Q+GR^-1G' == 0, R = r*(G'*G)
clear all
i = 0;
r = 70;
vb1 = 1/sqrt(2)*[1;0;0;1];
vb2 = 1/sqrt(2)*[0;1;1;0];
vb3 = 1/sqrt(2)*[1;0;0;-1];
vb4 = 1/sqrt(2)*[0;1;-1;0];
Utgt = [-exp(1.28i)*vb2,-exp(0.24i)*vb1,-exp(0.24i)*vb3,exp(1.39i)*vb4];
%All states result
        p = [4.526, 9.579, 1.386, 9.622, 8.905, 0.918, 4.331];
        eta= p(1)/10000;
        lambda = p(2);
        d1 = p(3);
        d2 = p(4);
        d3 = p(5);
        dz = p(6);
        dx = p(7);
%Precise parameters

alpha1 = 60^2/(2*lambda)-(d1+d2)*60/2;

udr = diag([exp(2i*(alpha1));1;1;exp(-2i*(alpha1))]);
%rotation transformation between detector frame and rotating frame

U00 = eye(4);
U00v = [U00(:,1);U00(:,2);U00(:,3);U00(:,4)];
%initial value for U0
        
options2 = odeset('AbsTol',1e-12,'RelTol',1e-6);
[t1,x1] = ode45(@twist2propxxyy,[-60,60],U00v,options2);
s1 = length(x1);
U0Tr = [x1(s1,1),x1(s1,5),x1(s1,9),x1(s1,13);x1(s1,2),x1(s1,6),x1(s1,10),x1(s1,14);x1(s1,3),x1(s1,7),x1(s1,11),x1(s1,15);x1(s1,4),x1(s1,8),x1(s1,12),x1(s1,16)];
%U0 at t = T in rotating frame
%U0Td = udr'*U0Tr*udr;
%U0 at t = T in detector frame
%TrP0 = 10000*abs(trace((U0Td'-Utgt')*(U0Td-Utgt)));
Utgtr = udr*Utgt*udr';
%target gate in rotating frame
betar = (eye(4) - U0Tr'*Utgtr)/1i;
dbetar = [betar(:,1);betar(:,2);betar(:,3);betar(:,4)];
%dbeta in rotating frame
error = zeros(10,1);
while std(error)<8*10^(-8)
    for i = 1:10
        rng(32,'twister');
        [t2,x2] = ode45(@noisetwistxxyyrotdeltay2,[-60,60],[U00v;U00v;-dbetar],options2);
        s2 = length(x2);
        UTr = [x2(s2,17),x2(s2,21),x2(s2,25),x2(s2,29);x2(s2,18),x2(s2,22),x2(s2,26),x2(s2,30);x2(s2,19),x2(s2,23),x2(s2,27),x2(s2,31);x2(s2,20),x2(s2,24),x2(s2,28),x2(s2,32)];
        %U at t = T in rotating frame, with correction
        UTd = udr'*UTr*udr;
        %U at t = T in detector frame, with correction
        vd = UTd(:,1);
        error(i) = abs(1 - abs(dot(vd,vb2))^2);
    end
end








==> State preparation/noisetwistxxyyrotdeltay2.m <==
function dx = noisetwistxxyyrotdeltay2(t,x)
%two qubit adding sx-sx and sy-sy coupling, everything in rotating frame
%suppsoe there's a Q(t) satisfying -Q+GR^-1G' == 0, R = r*(G'*G)
%x = (U0;U;Deltay)

        r = 70;
        p = [4.526, 9.579, 1.386, 9.622, 8.905, 0.918, 4.331];
        
        eta= p(1)/10000;
        lambda = p(2);
        d1 = p(3);
        d2 = p(4);
        d3 = p(5);
        dz = p(6);
        dx = p(7);
        
        phi0 = eta/(lambda*2)*t^4;
        
        az = (pi/2)*dz;
        ax = (pi/2)*dx;
        b1 = d3/lambda;
        b2 = 1/lambda;
        b3 = d1/2;
      
        alpha1 = t^2/(2*lambda)-(d1+d2)*t/2;
              
        theta10 = phi0-2*alpha1;
        %Precise parameters
        
        I = eye(2);
        sx = [0,1;1,0];
        sy = [0,-1i;1i,0];
        sz = [1,0;0,-1]; 
        %Pauli matrices
        
        s1x = kron(sx,I);
        s2x = kron(I,sx);
        s1y = kron(sy,I);
        s2y = kron(I,sy);        
        s1z = kron(sz,I);
        s2z = kron(I,sz);
        %Pauli matrices for two qubits
                       
        thetadet1 = d1/(d3-1)*t + d1*t;
        %thetadet1 = phidet - 2*alpha1, phidet = t^2/lambda+(d1*b2/(b1-b2)-d2)*t;
        
        pbar = 0.001;    %time-averaged phase noise power, corresponding a timing jitter of 5.03ps
        sigma = 0.1;     %Ganssian distributed phase noise fluctuation (phase jitter)
        tau = 0.1;       %2*tau is the noise life
        nbar = pbar/(2*sigma^2*tau);      %mean noise fluctuation number per unit time      
        Nf = poissrnd(120*nbar);    %Total number of noise fluctuations; a Poisson random number
        h = zeros(Nf,1);           %h will store the strength of noise, following a normal distribution N(0,sigma)
        tnoise = zeros(Nf,1);      %tnoise will store the time that each fluctuation occurs, following a uniform distribution on [-60,60]
        tl = zeros(Nf,1);      %tl will store the time that each noise fluctuation begins
        tr = zeros(Nf,1);      %tr will store the time that each noise fluctuation ends
        dphi = 0;
        
        for i = 1:Nf
            h(i) = normrnd(0,sigma);%Normal random fluctuation strength
            tnoise(i) = unifrnd(-60,60);%Uniform random fluctuation happens on [-60,60]
            tl(i) = tnoise(i) - tau;
            tr(i) = tnoise(i) + tau;
            dphi = dphi +h(i)*(sign(t-tl(i)) - sign(t-tr(i)))/2;    %the phase noise
        end

        phi = phi0 + dphi;   %the noisy phase 
        %phi with noise
        theta1 = phi-2*alpha1;

        
        dx = zeros(48,1);
        %x = (U0;U;deltay)
        U0 = [x(1:4),x(5:8),x(9:12),x(13:16)];
        
        H0 = [-az+b3,-b2*exp(-1i*theta10),-b1*exp(-1i*theta10),0;-b2*exp(1i*theta10),az-b3,-2*ax,-b1*exp(-1i*theta10);-b1*exp(1i*theta10),-2*ax,az+b3,-b2*exp(-1i*theta10);0,-b1*exp(1i*theta10),-b2*exp(1i*theta10),-az-b3];
       
        
        dx(1) = -1i*(H0(1,1)*x(1)+H0(1,2)*x(2)+H0(1,3)*x(3)+H0(1,4)*x(4));
        dx(2) = -1i*(H0(2,1)*x(1)+H0(2,2)*x(2)+H0(2,3)*x(3)+H0(2,4)*x(4));
        dx(3) = -1i*(H0(3,1)*x(1)+H0(3,2)*x(2)+H0(3,3)*x(3)+H0(3,4)*x(4));
        dx(4) = -1i*(H0(4,1)*x(1)+H0(4,2)*x(2)+H0(4,3)*x(3)+H0(4,4)*x(4));
        dx(5) = -1i*(H0(1,1)*x(5)+H0(1,2)*x(6)+H0(1,3)*x(7)+H0(1,4)*x(8));
        dx(6) = -1i*(H0(2,1)*x(5)+H0(2,2)*x(6)+H0(2,3)*x(7)+H0(2,4)*x(8));
        dx(7) = -1i*(H0(3,1)*x(5)+H0(3,2)*x(6)+H0(3,3)*x(7)+H0(3,4)*x(8));
        dx(8) = -1i*(H0(4,1)*x(5)+H0(4,2)*x(6)+H0(4,3)*x(7)+H0(4,4)*x(8));
        dx(9) = -1i*(H0(1,1)*x(9)+H0(1,2)*x(10)+H0(1,3)*x(11)+H0(1,4)*x(12));
        dx(10) = -1i*(H0(2,1)*x(9)+H0(2,2)*x(10)+H0(2,3)*x(11)+H0(2,4)*x(12));
        dx(11) = -1i*(H0(3,1)*x(9)+H0(3,2)*x(10)+H0(3,3)*x(11)+H0(3,4)*x(12));
        dx(12) = -1i*(H0(4,1)*x(9)+H0(4,2)*x(10)+H0(4,3)*x(11)+H0(4,4)*x(12));
        dx(13) = -1i*(H0(1,1)*x(13)+H0(1,2)*x(14)+H0(1,3)*x(15)+H0(1,4)*x(16));
        dx(14) = -1i*(H0(2,1)*x(13)+H0(2,2)*x(14)+H0(2,3)*x(15)+H0(2,4)*x(16));
        dx(15) = -1i*(H0(3,1)*x(13)+H0(3,2)*x(14)+H0(3,3)*x(15)+H0(3,4)*x(16));
        dx(16) = -1i*(H0(4,1)*x(13)+H0(4,2)*x(14)+H0(4,3)*x(15)+H0(4,4)*x(16));
        %Schrodinger Dynamics for U0, in rotating frame
        
        Sx = -0.5*(d3*(cos(thetadet1)*s1x + sin(thetadet1)*s1y) + (cos(thetadet1)*s2x + sin(thetadet1)*s2y));
        Sy = -0.5*(d3*(cos(thetadet1)*s1y - sin(thetadet1)*s1x) + (cos(thetadet1)*s2y - sin(thetadet1)*s2x));
        Sz = -0.5*(d3*s1z + s2z);
        
        U0x = U0'*Sx*U0;
        U0y = U0'*Sy*U0;
        U0z = U0'*Sz*U0;
        %Component of G in rotating frame
        
        G = [U0x(:),U0y(:),U0z(:)];
        %G matrix in rotating frame
        
        R = r*(G'*G);
        %Rin = r*(G'*G)^(-1);
        Rin = R^(-1);
        GC = G*Rin*G';
        %GC matrix = G*R^{-1}*G'
        RHS = -GC*x(33:48);       
        
        dx(33) = RHS(1);
        dx(34) = RHS(2);
        dx(35) = RHS(3);
        dx(36) = RHS(4);
        dx(37) = RHS(5);
        dx(38) = RHS(6);
        dx(39) = RHS(7);
        dx(40) = RHS(8);
        dx(41) = RHS(9);
        dx(42) = RHS(10);
        dx(43) = RHS(11);
        dx(44) = RHS(12);
        dx(45) = RHS(13);
        dx(46) = RHS(14);
        dx(47) = RHS(15);
        dx(48) = RHS(16);
        %Deltay equation in rotating frame
  
        Deltay = x(33:48);
        
        dF = -Rin*G'*Deltay;
        %dF: correction to the control field in rotating frame
        
        dH = dF(1)*Sx + dF(2)*Sy + dF(3)*Sz;
        %dH: correction to the hamiltonian in rotating frame
        
        Hnoise0 = [-az+b3,-b2*exp(-1i*theta1),-b1*exp(-1i*theta1),0;-b2*exp(1i*theta1),az-b3,-2*ax,-b1*exp(-1i*theta1);-b1*exp(1i*theta1),-2*ax,az+b3,-b2*exp(-1i*theta1);0,-b1*exp(1i*theta1),-b2*exp(1i*theta1),-az-b3];

        
        dx(17) = -1i*(Hnoise0(1,1)*x(17)+Hnoise0(1,2)*x(18)+Hnoise0(1,3)*x(19)+Hnoise0(1,4)*x(20)+dH(1,1)*x(17)+dH(1,2)*x(18)+dH(1,3)*x(19)+dH(1,4)*x(20));
        dx(18) = -1i*(Hnoise0(2,1)*x(17)+Hnoise0(2,2)*x(18)+Hnoise0(2,3)*x(19)+Hnoise0(2,4)*x(20)+dH(2,1)*x(17)+dH(2,2)*x(18)+dH(2,3)*x(19)+dH(2,4)*x(20));
        dx(19) = -1i*(Hnoise0(3,1)*x(17)+Hnoise0(3,2)*x(18)+Hnoise0(3,3)*x(19)+Hnoise0(3,4)*x(20)+dH(3,1)*x(17)+dH(3,2)*x(18)+dH(3,3)*x(19)+dH(3,4)*x(20));
        dx(20) = -1i*(Hnoise0(4,1)*x(17)+Hnoise0(4,2)*x(18)+Hnoise0(4,3)*x(19)+Hnoise0(4,4)*x(20)+dH(4,1)*x(17)+dH(4,2)*x(18)+dH(4,3)*x(19)+dH(4,4)*x(20));
        dx(21) = -1i*(Hnoise0(1,1)*x(21)+Hnoise0(1,2)*x(22)+Hnoise0(1,3)*x(23)+Hnoise0(1,4)*x(24)+dH(1,1)*x(21)+dH(1,2)*x(22)+dH(1,3)*x(23)+dH(1,4)*x(24));
        dx(22) = -1i*(Hnoise0(2,1)*x(21)+Hnoise0(2,2)*x(22)+Hnoise0(2,3)*x(23)+Hnoise0(2,4)*x(24)+dH(2,1)*x(21)+dH(2,2)*x(22)+dH(2,3)*x(23)+dH(2,4)*x(24));
        dx(23) = -1i*(Hnoise0(3,1)*x(21)+Hnoise0(3,2)*x(22)+Hnoise0(3,3)*x(23)+Hnoise0(3,4)*x(24)+dH(3,1)*x(21)+dH(3,2)*x(22)+dH(3,3)*x(23)+dH(3,4)*x(24));
        dx(24) = -1i*(Hnoise0(4,1)*x(21)+Hnoise0(4,2)*x(22)+Hnoise0(4,3)*x(23)+Hnoise0(4,4)*x(24)+dH(4,1)*x(21)+dH(4,2)*x(22)+dH(4,3)*x(23)+dH(4,4)*x(24));
        dx(25) = -1i*(Hnoise0(1,1)*x(25)+Hnoise0(1,2)*x(26)+Hnoise0(1,3)*x(27)+Hnoise0(1,4)*x(28)+dH(1,1)*x(25)+dH(1,2)*x(26)+dH(1,3)*x(27)+dH(1,4)*x(28));
        dx(26) = -1i*(Hnoise0(2,1)*x(25)+Hnoise0(2,2)*x(26)+Hnoise0(2,3)*x(27)+Hnoise0(2,4)*x(28)+dH(2,1)*x(25)+dH(2,2)*x(26)+dH(2,3)*x(27)+dH(2,4)*x(28));
        dx(27) = -1i*(Hnoise0(3,1)*x(25)+Hnoise0(3,2)*x(26)+Hnoise0(3,3)*x(27)+Hnoise0(3,4)*x(28)+dH(3,1)*x(25)+dH(3,2)*x(26)+dH(3,3)*x(27)+dH(3,4)*x(28));
        dx(28) = -1i*(Hnoise0(4,1)*x(25)+Hnoise0(4,2)*x(26)+Hnoise0(4,3)*x(27)+Hnoise0(4,4)*x(28)+dH(4,1)*x(25)+dH(4,2)*x(26)+dH(4,3)*x(27)+dH(4,4)*x(28));
        dx(29) = -1i*(Hnoise0(1,1)*x(29)+Hnoise0(1,2)*x(30)+Hnoise0(1,3)*x(31)+Hnoise0(1,4)*x(32)+dH(1,1)*x(29)+dH(1,2)*x(30)+dH(1,3)*x(31)+dH(1,4)*x(32));
        dx(30) = -1i*(Hnoise0(2,1)*x(29)+Hnoise0(2,2)*x(30)+Hnoise0(2,3)*x(31)+Hnoise0(2,4)*x(32)+dH(2,1)*x(29)+dH(2,2)*x(30)+dH(2,3)*x(31)+dH(2,4)*x(32));
        dx(31) = -1i*(Hnoise0(3,1)*x(29)+Hnoise0(3,2)*x(30)+Hnoise0(3,3)*x(31)+Hnoise0(3,4)*x(32)+dH(3,1)*x(29)+dH(3,2)*x(30)+dH(3,3)*x(31)+dH(3,4)*x(32));
        dx(32) = -1i*(Hnoise0(4,1)*x(29)+Hnoise0(4,2)*x(30)+Hnoise0(4,3)*x(31)+Hnoise0(4,4)*x(32)+dH(4,1)*x(29)+dH(4,2)*x(30)+dH(4,3)*x(31)+dH(4,4)*x(32));
        %Schrodinger Dynamics for U with correction in rotating frame
        
      
        


==> State preparation/twist2proppxxyy.m <==
function dx = twist2proppxxyy(t,x,p)
%two qubit, solve the propagator in rotating frame and find parameters,
%adding sx-sx and sy-sy coupling
%x = (U0)
%target gate = [vb1;vb2;vb3;vb4]


        p = fix(1000*p)/1000;

        eta= p(1)/10000;
        lambda = p(2);
        d1 = p(3);
        d2 = p(4);
        d3 = p(5);
        dz = p(6);
        dx = p(7);

        phi = eta/(lambda*2)*t^4;
        
        az = (pi/2)*dz;
        ax = (pi/2)*dx;
        b1 = d3/lambda;
        b2 = 1/lambda;
        b3 = d1/2;
      
        alpha1 = t^2/(2*lambda)-(d1+d2)*t/2;
              
        theta1 = phi-2*alpha1;
        %Precise parameters; control phase gate

        dx = zeros(16,1);
        H0 = [-az+b3,-b2*exp(-1i*theta1),-b1*exp(-1i*theta1),0;-b2*exp(1i*theta1),az-b3,-2*ax,-b1*exp(-1i*theta1);-b1*exp(1i*theta1),-2*ax,az+b3,-b2*exp(-1i*theta1);0,-b1*exp(1i*theta1),-b2*exp(1i*theta1),-az-b3];
        
                
        dx(1) = -1i*(H0(1,1)*x(1)+H0(1,2)*x(2)+H0(1,3)*x(3)+H0(1,4)*x(4));
        dx(2) = -1i*(H0(2,1)*x(1)+H0(2,2)*x(2)+H0(2,3)*x(3)+H0(2,4)*x(4));
        dx(3) = -1i*(H0(3,1)*x(1)+H0(3,2)*x(2)+H0(3,3)*x(3)+H0(3,4)*x(4));
        dx(4) = -1i*(H0(4,1)*x(1)+H0(4,2)*x(2)+H0(4,3)*x(3)+H0(4,4)*x(4));
        dx(5) = -1i*(H0(1,1)*x(5)+H0(1,2)*x(6)+H0(1,3)*x(7)+H0(1,4)*x(8));
        dx(6) = -1i*(H0(2,1)*x(5)+H0(2,2)*x(6)+H0(2,3)*x(7)+H0(2,4)*x(8));
        dx(7) = -1i*(H0(3,1)*x(5)+H0(3,2)*x(6)+H0(3,3)*x(7)+H0(3,4)*x(8));
        dx(8) = -1i*(H0(4,1)*x(5)+H0(4,2)*x(6)+H0(4,3)*x(7)+H0(4,4)*x(8));
        dx(9) = -1i*(H0(1,1)*x(9)+H0(1,2)*x(10)+H0(1,3)*x(11)+H0(1,4)*x(12));
        dx(10) = -1i*(H0(2,1)*x(9)+H0(2,2)*x(10)+H0(2,3)*x(11)+H0(2,4)*x(12));
        dx(11) = -1i*(H0(3,1)*x(9)+H0(3,2)*x(10)+H0(3,3)*x(11)+H0(3,4)*x(12));
        dx(12) = -1i*(H0(4,1)*x(9)+H0(4,2)*x(10)+H0(4,3)*x(11)+H0(4,4)*x(12));
        dx(13) = -1i*(H0(1,1)*x(13)+H0(1,2)*x(14)+H0(1,3)*x(15)+H0(1,4)*x(16));
        dx(14) = -1i*(H0(2,1)*x(13)+H0(2,2)*x(14)+H0(2,3)*x(15)+H0(2,4)*x(16));
        dx(15) = -1i*(H0(3,1)*x(13)+H0(3,2)*x(14)+H0(3,3)*x(15)+H0(3,4)*x(16));
        dx(16) = -1i*(H0(4,1)*x(13)+H0(4,2)*x(14)+H0(4,3)*x(15)+H0(4,4)*x(16));
        %Schrodinger Dynamics for U0, in rotating frame

==> State preparation/twist2propxxyy.m <==
function dx = twist2propxxyy(t,x)
%two qubit, solve the propagator in rotating frame and find parameters,
%adding sx-sx and sy-sy coupling
%x = (U0)


        p = [4.526, 9.579, 1.386, 9.622, 8.905, 0.918, 4.331];

        eta= p(1)/10000;
        lambda = p(2);
        d1 = p(3);
        d2 = p(4);
        d3 = p(5);
        dz = p(6);
        dx = p(7);

        phi = eta/(lambda*2)*t^4;
        
        az = (pi/2)*dz;
        ax = (pi/2)*dx;
        b1 = d3/lambda;
        b2 = 1/lambda;
        b3 = d1/2;
      
        alpha1 = t^2/(2*lambda)-(d1+d2)*t/2;
              
        theta1 = phi-2*alpha1;
        %Precise parameters; control phase gate

        dx = zeros(16,1);
        H0 = [-az+b3,-b2*exp(-1i*theta1),-b1*exp(-1i*theta1),0;-b2*exp(1i*theta1),az-b3,-2*ax,-b1*exp(-1i*theta1);-b1*exp(1i*theta1),-2*ax,az+b3,-b2*exp(-1i*theta1);0,-b1*exp(1i*theta1),-b2*exp(1i*theta1),-az-b3];
        
                
        dx(1) = -1i*(H0(1,1)*x(1)+H0(1,2)*x(2)+H0(1,3)*x(3)+H0(1,4)*x(4));
        dx(2) = -1i*(H0(2,1)*x(1)+H0(2,2)*x(2)+H0(2,3)*x(3)+H0(2,4)*x(4));
        dx(3) = -1i*(H0(3,1)*x(1)+H0(3,2)*x(2)+H0(3,3)*x(3)+H0(3,4)*x(4));
        dx(4) = -1i*(H0(4,1)*x(1)+H0(4,2)*x(2)+H0(4,3)*x(3)+H0(4,4)*x(4));
        dx(5) = -1i*(H0(1,1)*x(5)+H0(1,2)*x(6)+H0(1,3)*x(7)+H0(1,4)*x(8));
        dx(6) = -1i*(H0(2,1)*x(5)+H0(2,2)*x(6)+H0(2,3)*x(7)+H0(2,4)*x(8));
        dx(7) = -1i*(H0(3,1)*x(5)+H0(3,2)*x(6)+H0(3,3)*x(7)+H0(3,4)*x(8));
        dx(8) = -1i*(H0(4,1)*x(5)+H0(4,2)*x(6)+H0(4,3)*x(7)+H0(4,4)*x(8));
        dx(9) = -1i*(H0(1,1)*x(9)+H0(1,2)*x(10)+H0(1,3)*x(11)+H0(1,4)*x(12));
        dx(10) = -1i*(H0(2,1)*x(9)+H0(2,2)*x(10)+H0(2,3)*x(11)+H0(2,4)*x(12));
        dx(11) = -1i*(H0(3,1)*x(9)+H0(3,2)*x(10)+H0(3,3)*x(11)+H0(3,4)*x(12));
        dx(12) = -1i*(H0(4,1)*x(9)+H0(4,2)*x(10)+H0(4,3)*x(11)+H0(4,4)*x(12));
        dx(13) = -1i*(H0(1,1)*x(13)+H0(1,2)*x(14)+H0(1,3)*x(15)+H0(1,4)*x(16));
        dx(14) = -1i*(H0(2,1)*x(13)+H0(2,2)*x(14)+H0(2,3)*x(15)+H0(2,4)*x(16));
        dx(15) = -1i*(H0(3,1)*x(13)+H0(3,2)*x(14)+H0(3,3)*x(15)+H0(3,4)*x(16));
        dx(16) = -1i*(H0(4,1)*x(13)+H0(4,2)*x(14)+H0(4,3)*x(15)+H0(4,4)*x(16));
        %Schrodinger Dynamics for U0, in rotating frame

==> State preparation/twistxxyyrotdeltay2.m <==
function dx = twistxxyyrotdeltay2(t,x,r)
%two qubit adding sx-sx and sy-sy coupling, everything in rotating frame
%suppsoe there's a Q(t) satisfying -Q+GR^-1G' == 0, find R = r*(G'*G)
%x = (U0;U;Deltay)

        p = [4.526, 9.579, 1.386, 9.622, 8.905, 0.918, 4.331];
        
        eta= p(1)/10000;
        lambda = p(2);
        d1 = p(3);
        d2 = p(4);
        d3 = p(5);
        dz = p(6);
        dx = p(7);
        
        phi = eta/(lambda*2)*t^4;
        
        az = (pi/2)*dz;
        ax = (pi/2)*dx;
        b1 = d3/lambda;
        b2 = 1/lambda;
        b3 = d1/2;
      
        alpha1 = t^2/(2*lambda)-(d1+d2)*t/2;
              
        theta1 = phi-2*alpha1;
        %Precise parameters
        
        I = eye(2);
        sx = [0,1;1,0];
        sy = [0,-1i;1i,0];
        sz = [1,0;0,-1]; 
        %Pauli matrices
        
        s1x = kron(sx,I);
        s2x = kron(I,sx);
        s1y = kron(sy,I);
        s2y = kron(I,sy);        
        s1z = kron(sz,I);
        s2z = kron(I,sz);
        %Pauli matrices for two qubits
                       
        thetadet1 = d1/(d3-1)*t + d1*t;
        %thetadet1 = phidet - 2*alpha1, phidet = t^2/lambda+(d1*b2/(b1-b2)-d2)*t;
        
        dx = zeros(48,1);
        %x = (U0;U;deltay)
        U0 = [x(1:4),x(5:8),x(9:12),x(13:16)];
        
        H0 = [-az+b3,-b2*exp(-1i*theta1),-b1*exp(-1i*theta1),0;-b2*exp(1i*theta1),az-b3,-2*ax,-b1*exp(-1i*theta1);-b1*exp(1i*theta1),-2*ax,az+b3,-b2*exp(-1i*theta1);0,-b1*exp(1i*theta1),-b2*exp(1i*theta1),-az-b3];
       
        
        dx(1) = -1i*(H0(1,1)*x(1)+H0(1,2)*x(2)+H0(1,3)*x(3)+H0(1,4)*x(4));
        dx(2) = -1i*(H0(2,1)*x(1)+H0(2,2)*x(2)+H0(2,3)*x(3)+H0(2,4)*x(4));
        dx(3) = -1i*(H0(3,1)*x(1)+H0(3,2)*x(2)+H0(3,3)*x(3)+H0(3,4)*x(4));
        dx(4) = -1i*(H0(4,1)*x(1)+H0(4,2)*x(2)+H0(4,3)*x(3)+H0(4,4)*x(4));
        dx(5) = -1i*(H0(1,1)*x(5)+H0(1,2)*x(6)+H0(1,3)*x(7)+H0(1,4)*x(8));
        dx(6) = -1i*(H0(2,1)*x(5)+H0(2,2)*x(6)+H0(2,3)*x(7)+H0(2,4)*x(8));
        dx(7) = -1i*(H0(3,1)*x(5)+H0(3,2)*x(6)+H0(3,3)*x(7)+H0(3,4)*x(8));
        dx(8) = -1i*(H0(4,1)*x(5)+H0(4,2)*x(6)+H0(4,3)*x(7)+H0(4,4)*x(8));
        dx(9) = -1i*(H0(1,1)*x(9)+H0(1,2)*x(10)+H0(1,3)*x(11)+H0(1,4)*x(12));
        dx(10) = -1i*(H0(2,1)*x(9)+H0(2,2)*x(10)+H0(2,3)*x(11)+H0(2,4)*x(12));
        dx(11) = -1i*(H0(3,1)*x(9)+H0(3,2)*x(10)+H0(3,3)*x(11)+H0(3,4)*x(12));
        dx(12) = -1i*(H0(4,1)*x(9)+H0(4,2)*x(10)+H0(4,3)*x(11)+H0(4,4)*x(12));
        dx(13) = -1i*(H0(1,1)*x(13)+H0(1,2)*x(14)+H0(1,3)*x(15)+H0(1,4)*x(16));
        dx(14) = -1i*(H0(2,1)*x(13)+H0(2,2)*x(14)+H0(2,3)*x(15)+H0(2,4)*x(16));
        dx(15) = -1i*(H0(3,1)*x(13)+H0(3,2)*x(14)+H0(3,3)*x(15)+H0(3,4)*x(16));
        dx(16) = -1i*(H0(4,1)*x(13)+H0(4,2)*x(14)+H0(4,3)*x(15)+H0(4,4)*x(16));
        %Schrodinger Dynamics for U0, in rotating frame
        
        Sx = -0.5*(d3*(cos(thetadet1)*s1x + sin(thetadet1)*s1y) + (cos(thetadet1)*s2x + sin(thetadet1)*s2y));
        Sy = -0.5*(d3*(cos(thetadet1)*s1y - sin(thetadet1)*s1x) + (cos(thetadet1)*s2y - sin(thetadet1)*s2x));
        Sz = -0.5*(d3*s1z + s2z);
        
        U0x = U0'*Sx*U0;
        U0y = U0'*Sy*U0;
        U0z = U0'*Sz*U0;
        %Component of G in rotating frame
        
        G = [U0x(:),U0y(:),U0z(:)];
        %G matrix in rotating frame
        
        R = r*(G'*G);
        %Rin = r*(G'*G)^(-1);
        Rin = R^(-1);
        GC = G*Rin*G';
        %GC matrix = G*R^{-1}*G'
        RHS = -GC*x(33:48);       
        
        dx(33) = RHS(1);
        dx(34) = RHS(2);
        dx(35) = RHS(3);
        dx(36) = RHS(4);
        dx(37) = RHS(5);
        dx(38) = RHS(6);
        dx(39) = RHS(7);
        dx(40) = RHS(8);
        dx(41) = RHS(9);
        dx(42) = RHS(10);
        dx(43) = RHS(11);
        dx(44) = RHS(12);
        dx(45) = RHS(13);
        dx(46) = RHS(14);
        dx(47) = RHS(15);
        dx(48) = RHS(16);
        %Deltay equation in rotating frame
  
        Deltay = x(33:48);
        
        dF = -Rin*G'*Deltay;
        %dF: correction to the control field in rotating frame
        
        dH = dF(1)*Sx + dF(2)*Sy + dF(3)*Sz;
        %dH: correction to the hamiltonian in rotating frame
        
        dx(17) = -1i*(H0(1,1)*x(17)+H0(1,2)*x(18)+H0(1,3)*x(19)+H0(1,4)*x(20)+dH(1,1)*x(17)+dH(1,2)*x(18)+dH(1,3)*x(19)+dH(1,4)*x(20));
        dx(18) = -1i*(H0(2,1)*x(17)+H0(2,2)*x(18)+H0(2,3)*x(19)+H0(2,4)*x(20)+dH(2,1)*x(17)+dH(2,2)*x(18)+dH(2,3)*x(19)+dH(2,4)*x(20));
        dx(19) = -1i*(H0(3,1)*x(17)+H0(3,2)*x(18)+H0(3,3)*x(19)+H0(3,4)*x(20)+dH(3,1)*x(17)+dH(3,2)*x(18)+dH(3,3)*x(19)+dH(3,4)*x(20));
        dx(20) = -1i*(H0(4,1)*x(17)+H0(4,2)*x(18)+H0(4,3)*x(19)+H0(4,4)*x(20)+dH(4,1)*x(17)+dH(4,2)*x(18)+dH(4,3)*x(19)+dH(4,4)*x(20));
        dx(21) = -1i*(H0(1,1)*x(21)+H0(1,2)*x(22)+H0(1,3)*x(23)+H0(1,4)*x(24)+dH(1,1)*x(21)+dH(1,2)*x(22)+dH(1,3)*x(23)+dH(1,4)*x(24));
        dx(22) = -1i*(H0(2,1)*x(21)+H0(2,2)*x(22)+H0(2,3)*x(23)+H0(2,4)*x(24)+dH(2,1)*x(21)+dH(2,2)*x(22)+dH(2,3)*x(23)+dH(2,4)*x(24));
        dx(23) = -1i*(H0(3,1)*x(21)+H0(3,2)*x(22)+H0(3,3)*x(23)+H0(3,4)*x(24)+dH(3,1)*x(21)+dH(3,2)*x(22)+dH(3,3)*x(23)+dH(3,4)*x(24));
        dx(24) = -1i*(H0(4,1)*x(21)+H0(4,2)*x(22)+H0(4,3)*x(23)+H0(4,4)*x(24)+dH(4,1)*x(21)+dH(4,2)*x(22)+dH(4,3)*x(23)+dH(4,4)*x(24));
        dx(25) = -1i*(H0(1,1)*x(25)+H0(1,2)*x(26)+H0(1,3)*x(27)+H0(1,4)*x(28)+dH(1,1)*x(25)+dH(1,2)*x(26)+dH(1,3)*x(27)+dH(1,4)*x(28));
        dx(26) = -1i*(H0(2,1)*x(25)+H0(2,2)*x(26)+H0(2,3)*x(27)+H0(2,4)*x(28)+dH(2,1)*x(25)+dH(2,2)*x(26)+dH(2,3)*x(27)+dH(2,4)*x(28));
        dx(27) = -1i*(H0(3,1)*x(25)+H0(3,2)*x(26)+H0(3,3)*x(27)+H0(3,4)*x(28)+dH(3,1)*x(25)+dH(3,2)*x(26)+dH(3,3)*x(27)+dH(3,4)*x(28));
        dx(28) = -1i*(H0(4,1)*x(25)+H0(4,2)*x(26)+H0(4,3)*x(27)+H0(4,4)*x(28)+dH(4,1)*x(25)+dH(4,2)*x(26)+dH(4,3)*x(27)+dH(4,4)*x(28));
        dx(29) = -1i*(H0(1,1)*x(29)+H0(1,2)*x(30)+H0(1,3)*x(31)+H0(1,4)*x(32)+dH(1,1)*x(29)+dH(1,2)*x(30)+dH(1,3)*x(31)+dH(1,4)*x(32));
        dx(30) = -1i*(H0(2,1)*x(29)+H0(2,2)*x(30)+H0(2,3)*x(31)+H0(2,4)*x(32)+dH(2,1)*x(29)+dH(2,2)*x(30)+dH(2,3)*x(31)+dH(2,4)*x(32));
        dx(31) = -1i*(H0(3,1)*x(29)+H0(3,2)*x(30)+H0(3,3)*x(31)+H0(3,4)*x(32)+dH(3,1)*x(29)+dH(3,2)*x(30)+dH(3,3)*x(31)+dH(3,4)*x(32));
        dx(32) = -1i*(H0(4,1)*x(29)+H0(4,2)*x(30)+H0(4,3)*x(31)+H0(4,4)*x(32)+dH(4,1)*x(29)+dH(4,2)*x(30)+dH(4,3)*x(31)+dH(4,4)*x(32));
        %Schrodinger Dynamics for U with correction in rotating frame
        
      
        

